UAV Communications in Integrated Terrestrial and Non-terrestrial Networks

With growing interest in integrating terrestrial networks (TNs) and non-terrestrial networks (NTNs) to connect the unconnected, a key question is whether this new paradigm could also be opportunistically exploited to augment service in urban areas. We assess this possibility in the context of an integrated TN-NTN, comprising a ground cellular deployment paired with a Low Earth Orbit (LEO) satellite constellation, providing sub-6 GHz connectivity to an urban area populated by ground users (GUEs) and uncrewed aerial vehicles (UAVs). Our study reveals that offloading UAV traffic to the NTN segment drastically reduces the downlink outage of UAVs from 70% to nearly zero, also boosting their uplink signal quality as long as the LEO satellite constellation is sufficiently dense to guarantee a minimum elevation angle. Offloading UAVs to the NTN also benefits coexisting GUEs, preventing uplink outages of around 12% that GUEs would otherwise incur. Despite the limited bandwidth available below 6 GHz, NTN-offloaded UAVs meet command and control rate requirements even across an area the size of Barcelona with as many as one active UAV per cell. Smaller UAV populations yield proportionally higher rates, potentially enabling aerial broadband applications.

==> Figures/DL_rates_script.m <==
% Plotting script 
% DL Capacity for NTN Globecom 2022

clc;
close all;
clear all;

color1 = '#4DBEEE'; % blue
color2 = '#D95319'; % red
color3 = '#EDB120'; % orange
opacityCase2 = 0.75;
opacityCase3 = 0.35;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Fig.2 DL Capacity Data

%% Mean rate [kbps]

% GUE_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case2_mean =   [2320     1830       2336       2336];
% GUE_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case3_mean =   [2320     1830       2486       2486];
% UAV_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case2_mean =   [230      670        700        570];
% UAV_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case3_mean =   [230      670        70         57];

%% 5%-worst rate [kbps]

% GUE_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case2_worst =   [458      360        461        461];
% GUE_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
GUE_Case3_worst =   [458      360        491        491];
% UAV_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case2_worst =   [116      405        610        500];
% UAV_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
UAV_Case3_worst =   [116      405        61         50];

%%

% y = [1 2 3; 4 5 6];
% ax1 = subplot(2,1,1);
% bar(ax1,y)
% ax2 = subplot(2,1,2); 
% bar(ax2,y,'stacked')

figure, hold on, grid on
x = 10:10:40;
y_mean = [GUE_Case2_mean; GUE_Case3_mean; UAV_Case2_mean; UAV_Case3_mean]';
subplot(2,1,1);
h_mean = bar(x,y_mean);

set(h_mean(1),'FaceColor',color1);
set(h_mean(2),'FaceColor',color1);
set(h_mean(3),'FaceColor',color2);
set(h_mean(4),'FaceColor',color2);
set(h_mean(1),'FaceAlpha',opacityCase2);
set(h_mean(2),'FaceAlpha',opacityCase3);
set(h_mean(3),'FaceAlpha',opacityCase2);
set(h_mean(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_mean,1)
    for i2=1:size(y_mean,2)
        text(x(i1)-4.5+1.8*i2,y_mean(i1,i2),num2str(round(y_mean(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),11,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 2500])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
ylabel('Mean DL rates [kbps]','FontSize',16,'interpreter','latex');
legend('GUE -- Case 2',...
       'GUE -- Case 3',...
       'UAV -- Case 2',...
       'UAV -- Case 3',...
    'Orientation','horizontal','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot


y_worst = [GUE_Case2_worst; GUE_Case3_worst; UAV_Case2_worst; UAV_Case3_worst]';
subplot(2,1,2);
h_worst = bar(x,y_worst);

set(h_worst(1),'FaceColor',color1);
set(h_worst(2),'FaceColor',color1);
set(h_worst(3),'FaceColor',color2);
set(h_worst(4),'FaceColor',color2);
set(h_worst(1),'FaceAlpha',opacityCase2);
set(h_worst(2),'FaceAlpha',opacityCase3);
set(h_worst(3),'FaceAlpha',opacityCase2);
set(h_worst(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_worst,1)
    for i2=1:size(y_worst,2)
        text(x(i1)-4.5+1.8*i2,y_worst(i1,i2),num2str(round(y_worst(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),-10.5,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 800])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
%xlh = xlabel('UAV height','FontSize',14,'interpreter','latex');
%xlh.Position(2) = xlh.Position(2) - 1.2;
ylabel('$95\%$-tile DL rates [kbps]','FontSize',16,'interpreter','latex');
%legend('l1',...
%    'l2',...
%    'l3',...
%    'l4',...
%    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot

==> Figures/UL_rates_script.m <==
% Plotting script 
% UL Capacity for NTN Globecom 2022

clc;
close all;
clear all;

color1 = '#4DBEEE'; % blue
color2 = '#D95319'; % red
color3 = '#EDB120'; % orange
opacityCase2 = 0.75;
opacityCase3 = 0.35;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Fig.4 UL Capacity Data

%% Mean rate [kbps]

% GUE_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case2_mean =   [1175     610        1252       1252]; % x1.86
GUE_Case2_mean =   [632      328        630       630];
% GUE_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case3_mean =   [783      407        1340       1340]; % x1.86
GUE_Case3_mean =   [421      219        670       670];
% UAV_Case2_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case2_mean =   [1748     100        630        490]; % x1.86
UAV_Case2_mean =   [940      100        630        490];
% UAV_Case3_mean:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case3_mean =   [1306     100        63         49]; % x1.86
UAV_Case3_mean =   [702      100        63         49];

%% 5%-worst rate [kbps]

% GUE_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case2_worst =   [352      183        406        406]; % x1.86
GUE_Case2_worst =   [189      98         203        203];
% GUE_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%GUE_Case3_worst =   [179      93         432        432]; % x1.86
GUE_Case3_worst =   [96       50         216        216];
% UAV_Case2_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case2_worst =   [900      100        530        490]; % x1.86
UAV_Case2_worst =   [484      100        530        490];
% UAV_Case3_worst:  [TN_full  TN_relief  TN_NTN_90  TN_NTN_87]
%UAV_Case3_worst =   [573      100        53         49]; % x1.86
UAV_Case3_worst =   [308      100        53         49];

%%

% y = [1 2 3; 4 5 6];
% ax1 = subplot(2,1,1);
% bar(ax1,y)
% ax2 = subplot(2,1,2); 
% bar(ax2,y,'stacked')

figure, hold on, grid on
x = 10:10:40;
y_mean = [GUE_Case2_mean; GUE_Case3_mean; UAV_Case2_mean; UAV_Case3_mean]';
subplot(2,1,1);
h_mean = bar(x,y_mean);

set(h_mean(1),'FaceColor',color1);
set(h_mean(2),'FaceColor',color1);
set(h_mean(3),'FaceColor',color2);
set(h_mean(4),'FaceColor',color2);
set(h_mean(1),'FaceAlpha',opacityCase2);
set(h_mean(2),'FaceAlpha',opacityCase3);
set(h_mean(3),'FaceAlpha',opacityCase2);
set(h_mean(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_mean,1)
    for i2=1:size(y_mean,2)
        text(x(i1)-4.5+1.8*i2,y_mean(i1,i2),num2str(round(y_mean(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),11,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 2000])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
ylabel('Mean UL rates [kbps]','FontSize',16,'interpreter','latex');
legend('GUE -- Case 2',...
       'GUE -- Case 3',...
       'UAV -- Case 2',...
       'UAV -- Case 3',...
    'Orientation','horizontal','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot


y_worst = [GUE_Case2_worst; GUE_Case3_worst; UAV_Case2_worst; UAV_Case3_worst]';
subplot(2,1,2);
h_worst = bar(x,y_worst);

set(h_worst(1),'FaceColor',color1);
set(h_worst(2),'FaceColor',color1);
set(h_worst(3),'FaceColor',color2);
set(h_worst(4),'FaceColor',color2);
set(h_worst(1),'FaceAlpha',opacityCase2);
set(h_worst(2),'FaceAlpha',opacityCase3);
set(h_worst(3),'FaceAlpha',opacityCase2);
set(h_worst(4),'FaceAlpha',opacityCase3);

labels = {'TN (full load)','TN (interf. relief)','TN + NTN ($90^{\circ}$)','TN + NTN ($87^{\circ}$)'};
for i1=1:size(y_worst,1)
    for i2=1:size(y_worst,2)
        text(x(i1)-4.5+1.8*i2,y_worst(i1,i2),num2str(round(y_worst(i1,i2),4,'significant')),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
    end
    text(x(i1),-10.5,labels{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([5 45 0 1000])
%yticks(0:5:20)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
%xlabel('Number of UAVs per cell');
%xlh = xlabel('UAV height','FontSize',14,'interpreter','latex');
%xlh.Position(2) = xlh.Position(2) - 1.2;
ylabel('$95\%$-tile UL rates [kbps]','FontSize',16,'interpreter','latex');
%legend('l1',...
%    'l2',...
%    'l3',...
%    'l4',...
%    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
print -depsc testplot
